SpecOffload: Unlocking Latent GPU Capacity for LLM Inference on Resource-Constrained Devices

Efficient LLM inference on resource-constrained devices presents significant challenges in compute and memory utilization. Due to limited GPU memory, existing systems offload model weights to CPU memory, incurring substantial I/O overhead between the CPU and GPU. This leads to two major inefficiencies: (1) GPU cores are underutilized, often remaining idle while waiting for data to be loaded; and (2) GPU memory has low impact on performance, as reducing its capacity has minimal effect on overall throughput.In this paper, we propose SpecOffload, a high-throughput inference engine that embeds speculative decoding into offloading. Our key idea is to unlock latent GPU resources for storing and executing a draft model used for speculative decoding, thus accelerating inference at near-zero additional cost. To support this, we carefully orchestrate the interleaved execution of target and draft models in speculative decoding within the offloading pipeline, and propose a planner to manage tensor placement and select optimal parameters. Compared to the best baseline, SpecOffload improves GPU core utilization by 4.49x and boosts inference throughput by 2.54x. Our code is available at https://github.com/MobiSense/SpecOffload-public .

==> figures/other/motivation-util.py <==
import matplotlib.pyplot as plt
import numpy as np

# 数据准备
systems = ['Accelerate', 'DeepSpeed', 'Fiddler', 'FlexGen', 'SpecOffload']
util = [ 7.21, 8.21, 13.08, 7.12, 58.57]
idle = [ 84.78, 86.43, 81, 88, 28.59]

# 设置中文字体为微软雅黑
plt.rcParams['font.family'] = ['Microsoft YaHei']
plt.rcParams['axes.unicode_minus'] = False  # 解决负号显示问题
plt.rcParams['font.weight'] = 'bold'

# 创建图形和轴
fig, ax = plt.subplots(figsize=(4, 2.5))

# 设置分类
categories = ['GPU utilization', 'GPU idle time']
x = np.arange(len(categories))

# 设置柱的宽度和偏移量
width = 0.15  # 柱的宽度
offsets = np.linspace(-0.34, 0.34, len(systems))  # 均匀分布的偏移量

# 设置颜色和hatch样式
colors = ['#548235', '#ed7d31', '#2f5597', '#7030a0', '#c00000', '#7030a0']
hatches = ['...', '\\\\', '//', '--', 'xx', '//////']



# 绘制柱状图
for i, system in enumerate(systems):
    system_data = [util[i], idle[i]]  # 该系统的利用率和空闲率
    bars = ax.bar(x + offsets[i], system_data, width, label=system, color='#FFFFFF', edgecolor=colors[i], hatch=hatches[i], lw=2)
    
    # 添加数值标签
    for bar in bars:
        height = bar.get_height()
        ax.annotate(f'{height:.1f}',
                    xy=(bar.get_x() + bar.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom',
                    fontsize=8)

# 添加标签和标题
ax.set_ylabel('GPU Runtime Statistics (%)', fontsize=10, fontweight='bold')
ax.set_xticks(x)
ax.set_xticklabels(categories, fontsize=10)
ax.set_xlabel('GPU Metrics', fontsize=10, fontweight='bold')
# 添加图例 - 调整图例中柱子的长度和间隔
ax.legend(loc='upper left', 
          ncol=1,  # 增加列数减少总高度
          fontsize=8,
          handlelength=2,  # 减小图例中标记的长度
          handleheight=1,  # 减小图例中标记的高度
          handletextpad=0.8,  # 减小标记与文本之间的距离
          columnspacing=0.8)  # 减小图例列之间的间距

# 调整Y轴范围
ax.set_ylim(0, 100)

# 添加网格线
ax.yaxis.grid(True, linestyle='--', alpha=0.7)

# 调整布局
fig.tight_layout()


# 保存图片
plt.savefig('motivation-util.pdf', format="pdf", dpi=300, bbox_inches='tight')

# # 显示图形
# plt.show()
